Disorder-induced heating in molecular atmospheric pressure plasmas

Recent work has shown that ions are strongly coupled in atmospheric pressure plasmas when the ionization fraction is sufficiently large, leading to a temperature increase from disorder-induced heating that is not accounted for in standard modelling techniques. Here, we extend this study to molecular plasmas. A main finding is that the energy gained by ions in disorder-induced heating gets spread over both translational and rotational degrees of freedom on a nanosecond timescale, causing the final ion and neutral gas temperatures to be lower in the molecular case than in the atomic case. A model is developed for the equilibrium temperature that agrees well with molecular dynamics simulations. The model and simulations are also applied to pressures up to ten atmospheres. We conclude that disorder-induced heating is a significant and predictable phenomenon in molecular atmospheric pressure plasmas.

==> images/full_breakup_plot.py <==
import numpy as np
import matplotlib.pyplot as plt

csfont = {"fontname": "Times New Roman"}

e_charge = 1.602176634e-19
k_b = 1.380649e-23
eps_nought = 8.8541878128e-12


f1 = open("trial_01/process_data.txt", "r")
f2 = open("trial_02/process_data.txt", "r")
f3 = open("trial_03/process_data.txt", "r")
l1 = f1.readlines()[0:]
l2 = f2.readlines()[0:]
l3 = f3.readlines()[0:]

step = []
trans_ion_t = []
trans_neutral_t = []
rot_ion_t = []
rot_neutral_t = []

for i in range(700):
    r1 = l1[i].split()
    r2 = l2[i].split()
    r3 = l3[i].split()
    step.append(float(r1[0]) * 1.46265124926831e-12 / 1e-9)
    trans_ion_t.append((float(r1[1]) + float(r2[1]) + float(r3[1])) / 3.0)
    trans_neutral_t.append((float(r1[2]) + float(r2[2]) + float(r3[2])) / 3.0)
    rot_ion_t.append((float(r1[3]) + float(r2[3]) + float(r3[3])) / 3.0)
    rot_neutral_t.append((float(r1[4]) + float(r2[4]) + float(r3[4])) / 3.0)

plt.figure(dpi=300)
plt.plot(step, trans_ion_t, "C0", linewidth=2)
plt.plot(step, rot_ion_t, "C1", linewidth=2)
plt.plot(step, trans_neutral_t, "C2", linewidth=2)
plt.plot(step, rot_neutral_t, "C3", linewidth=2)

plt.legend(
    [
        r"$N_2^+ \: T_{Trans}$",
        r"$N_2^+ \: T_{Rot}$",
        r"$N_2 \: T_{Trans}$",
        r"$N_2 \: T_{Rot}$",
    ],
    fontsize=13,
)
plt.xlabel(r"Time (ns)", fontsize=13)
plt.ylabel("Temperature (K)", fontsize=13)
plt.yticks([293, 500, 1000, 1500, 2000, 2500])
plt.ylim(bottom=293)
plt.savefig("Temp_Relaxation_30.png")

